Entropy of a quantum channel

The von Neumann entropy of a quantum state is a central concept in physics and information theory, having a number of compelling physical interpretations. There is a certain perspective that the most fundamental notion in quantum mechanics is that of a quantum channel, as quantum states, unitary evolutions, measurements, and discarding of quantum systems can each be regarded as certain kinds of quantum channels. Thus, an important goal is to define a consistent and meaningful notion of the entropy of a quantum channel. Motivated by the fact that the entropy of a state $\rho$ can be formulated as the difference of the number of physical qubits and the "relative entropy distance" between $\rho$ and the maximally mixed state, here we define the entropy of a channel $\mathcal{N}$ as the difference of the number of physical qubits of the channel output with the "relative entropy distance" between $\mathcal{N}$ and the completely depolarizing channel. We prove that this definition satisfies all of the axioms, recently put forward in [Gour, IEEE Trans. Inf. Theory 65, 5880 (2019)], required for a channel entropy function. The task of quantum channel merging, in which the goal is for the receiver to merge his share of the channel with the environment's share, gives a compelling operational interpretation of the entropy of a channel. The entropy of a channel can be negative for certain channels, but this negativity has an operational interpretation in terms of the channel merging protocol. We define Renyi and min-entropies of a channel and prove that they satisfy the axioms required for a channel entropy function. Among other results, we also prove that a smoothed version of the min-entropy of a channel satisfies the asymptotic equipartition property.

==> anc/limits-bosonic-channels.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     17721,        570]
NotebookOptionsPosition[     15045,        499]
NotebookOutlinePosition[     15402,        515]
CellTagsIndexPosition[     15359,        512]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NS", ">", "0"}], ",", 
      RowBox[{"\[Eta]", ">", "0"}], ",", 
      RowBox[{"\[Eta]", "<", "1"}], ",", 
      RowBox[{"NB", ">", "0"}], ",", 
      RowBox[{"G", ">", "1"}], ",", 
      RowBox[{"\[Xi]", ">", "0"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "define", " ", "the", " ", "bosonic", " ", "entropy", " ", "function", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "we", " ", "only", " ", "need", " ", "it", " ", "for", " ", "x"}], ">", 
      "0"}], ")"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.743718048526052*^9, 3.743718075730854*^9}, {
  3.7437185090207767`*^9, 3.743718518306899*^9}, {3.743718704781723*^9, 
  3.743718704852071*^9}, {3.7437217390559072`*^9, 
  3.743721796483309*^9}},ExpressionUUID->"77ce25b1-b2ec-4d48-9f72-\
ce0d0660bde1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}]}], "-", 
    RowBox[{"x", " ", 
     RowBox[{"Log", "[", "x", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7437181938666153`*^9, 
  3.7437182028417177`*^9}},ExpressionUUID->"db9ad32e-bf79-4593-b0a5-\
19c6d6490844"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "evaluate", " ", "the", " ", "limit", " ", "for", " ", "the", 
    " ", "thermal", " ", "channel", " ", "of", " ", "transmissivity", " ", 
    "\[Eta]", " ", "and", " ", "thermal", " ", "number", " ", "NB"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.743721798961904*^9, 
  3.743721825482387*^9}},ExpressionUUID->"83117bdb-cbe7-4f13-a57b-\
461116ae012c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D1", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eta]", "+", "1"}], ")"}], "*", "NS"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Eta]"}], ")"}], "*", "NB"}], "+", "1"}], ")"}], 
     "^", "2"}], "-", 
    RowBox[{"4", "*", "\[Eta]", "*", "NS", "*", 
     RowBox[{"(", 
      RowBox[{"NS", "+", "1"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7437182152644053`*^9, 
  3.743718275018523*^9}},ExpressionUUID->"f16c50a5-17ff-4581-af40-\
4af99dfa4570"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", "NS", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "NS"}], ")"}], " ", "\[Eta]"}], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"NB", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Eta]"}], ")"}]}], "+", 
      RowBox[{"NS", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Eta]"}], ")"}]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.743718276604125*^9, 
  3.743722060054141*^9},ExpressionUUID->"531d6cdd-a288-43ac-81d1-\
0284d1ea3d8b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"entThermal", "=", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"D1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Eta]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"NS", "-", "NB"}], ")"}]}], "-", "1"}], ")"}], "/", "2"}], 
     "]"}], "+", 
    RowBox[{"g", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"D1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Eta]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"NS", "-", "NB"}], ")"}]}], "-", "1"}], ")"}], "/", "2"}], 
     "]"}], "-", 
    RowBox[{"g", "[", "NS", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7437182911452312`*^9, 
  3.7437183517274933`*^9}},ExpressionUUID->"1358589c-4b61-4fca-aab4-\
a92cf94f0305"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"entThermal", ",", 
   RowBox[{"NS", "\[Rule]", " ", "Infinity"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.743718353947185*^9, 
  3.7437183652679863`*^9}},ExpressionUUID->"c23138c1-67d1-47c1-902a-\
c601ea4141d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "NB"}], " ", 
   RowBox[{"Log", "[", "NB", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "NB"}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", "NB"}], "]"}]}], "+", 
  RowBox[{"Log", "[", 
   RowBox[{"1", "-", "\[Eta]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.743718388769093*^9, 
  3.743722083185542*^9},ExpressionUUID->"730547a0-06f7-40c3-8f36-\
1b3ab9101b5a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "evaluate", " ", "the", " ", "limit", " ", "for", " ", "the", 
    " ", "amplifier", " ", "channel", " ", "of", " ", "gain", " ", "G", " ", 
    "and", " ", "thermal", " ", "number", " ", "NB"}], " ", "*)"}]}]], "Input",\

 CellChangeTimes->{{3.743721829448988*^9, 
  3.7437218439533043`*^9}},ExpressionUUID->"cf1257ef-1008-4770-9e56-\
76d888c8b536"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"D2", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"G", "+", "1"}], ")"}], "*", "NS"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"G", "-", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"NB", "+", "1"}], ")"}]}], "+", "1"}], ")"}], "^", "2"}], 
    "-", 
    RowBox[{"4", "*", "G", "*", "NS", "*", 
     RowBox[{"(", 
      RowBox[{"NS", "+", "1"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"entAmp", " ", "=", " ", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"D2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"G", "-", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"NS", "+", "NB", "+", "1"}], ")"}]}], "-", "1"}], ")"}], 
      "/", "2"}], "]"}], "+", 
    RowBox[{"g", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"D2", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"G", "-", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"NS", "+", "NB", "+", "1"}], ")"}]}], "-", "1"}], ")"}], 
      "/", "2"}], "]"}], "-", 
    RowBox[{"g", "[", "NS", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.743718524961277*^9, 
  3.7437186168775387`*^9}},ExpressionUUID->"01c71225-c022-40cc-a0c2-\
d759f5f1c485"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", "G", " ", "NS", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "NS"}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NB"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "G"}], ")"}], " ", "NS"}]}], ")"}], 
    "2"]}]]], "Output",
 CellChangeTimes->{3.743718620410261*^9, 3.743718710551824*^9, 
  3.7437220833060904`*^9},ExpressionUUID->"18a3901a-2a81-49b1-b378-\
9644612e7eb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"entAmp", ",", 
   RowBox[{"NS", "\[Rule]", " ", "Infinity"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.743718624156527*^9, 
  3.743718635756791*^9}},ExpressionUUID->"f0522154-3652-4dd1-afdd-\
deb70841ecb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Log", "[", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "G"}], "]"}], "-", 
  RowBox[{"NB", " ", 
   RowBox[{"Log", "[", "NB", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "NB"}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", "NB"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.743718702820607*^9, 3.743718733983593*^9, 
  3.743722104916292*^9},ExpressionUUID->"49f6ef74-ab36-4557-a1ff-\
701b1778d787"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "finally", " ", "evaluate", " ", "the", " ", "limit", " ", "for", " ", 
     "the", " ", "additive"}], "-", 
    RowBox[{"noise", " ", "channel"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.743721852382867*^9, 
  3.743721866512849*^9}},ExpressionUUID->"43b276b8-3ab1-48ae-bb11-\
117b59bd847a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"D3", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Xi]", "+", "1"}], ")"}], "^", "2"}], "+", 
     RowBox[{"4", "*", "\[Xi]", "*", "NS"}]}], "]"}]}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "function", " ", "of", " ", "interest", " ", "is", " ", "as", 
    " ", "follows"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"entAdd", " ", "=", " ", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"D3", "-", "\[Xi]", "-", "1"}], ")"}], "/", "2"}], "]"}], "+", 
    
    RowBox[{"g", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"D3", "+", "\[Xi]", "-", "1"}], ")"}], "/", "2"}], "]"}], "-", 
    
    RowBox[{"g", "[", "NS", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7437187588645487`*^9, 3.743718867284196*^9}, 
   3.7437218507469387`*^9, {3.743721885902123*^9, 
   3.743721897453712*^9}},ExpressionUUID->"5ef86c6c-2834-44f5-8906-\
8e185e374fb8"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{"4", " ", "NS", " ", "\[Xi]"}], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Xi]"}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.74372210504294*^9},ExpressionUUID->"cbafd580-b507-4a68-ba40-4db5301b7a01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "but", " ", "consider", " ", "that", " ", "we", " ", "can", " ", "use", 
    " ", "the", " ", "following", " ", "approximations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"g", "[", "NS", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"NS", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"D3", ",", 
     RowBox[{"{", 
      RowBox[{"NS", ",", "Infinity", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.7437218997470007`*^9, 
  3.743721925452673*^9}},ExpressionUUID->"cf5b6ef7-e4ff-4ada-9759-\
a4f28d84edf3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"Log", "[", "NS", "]"}]}], ")"}], "+", 
   FractionBox["1", 
    RowBox[{"2", " ", "NS"}]], "-", 
   FractionBox["1", 
    RowBox[{"6", " ", 
     SuperscriptBox["NS", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "NS"], "]"}], "3"],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`NS, 
   DirectedInfinity[1], {1 + Log[$CellContext`NS], 
    Rational[1, 2], 
    Rational[-1, 6]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.743718869910986*^9, {3.743721908316525*^9, 3.743721927731635*^9}, 
   3.743722105153215*^9},ExpressionUUID->"c970767b-fc82-494d-95c0-\
c0c903884306"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"NS", " ", "\[Xi]"}]]}], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"NS", " ", "\[Xi]"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Xi]"}], "+", 
       SuperscriptBox["\[Xi]", "2"]}], ")"}]}], 
    RowBox[{"4", " ", "\[Xi]", " ", "NS"}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"NS", " ", "\[Xi]"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Xi]"}], "+", 
        SuperscriptBox["\[Xi]", "2"]}], ")"}], "2"]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Xi]", "2"], " ", 
     SuperscriptBox["NS", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "NS"], "]"}], "3"],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`NS, 
   DirectedInfinity[1], {
   2 ($CellContext`NS $CellContext`\[Xi])^Rational[1, 2], 
    Rational[1, 
      4] $CellContext`\[Xi]^(-1) ($CellContext`NS $CellContext`\[Xi])^
     Rational[1, 2] (1 + 2 $CellContext`\[Xi] + $CellContext`\[Xi]^2), 
    Rational[-1, 
      64] $CellContext`\[Xi]^(-2) ($CellContext`NS $CellContext`\[Xi])^
     Rational[1, 2] (1 + 2 $CellContext`\[Xi] + $CellContext`\[Xi]^2)^2}, 0, 
   3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.743718869910986*^9, {3.743721908316525*^9, 3.743721927731635*^9}, 
   3.743722105167045*^9},ExpressionUUID->"cfa2eb5f-a6a7-4323-b811-\
1724cee94aa8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "So", " ", "then", " ", "things", " ", "simplify", " ", "significantly", 
   " ", "as", " ", "follows"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.743721932919767*^9, 3.743721944797627*^9}, {
  3.743722050681946*^9, 
  3.74372205385483*^9}},ExpressionUUID->"456d0874-6fb2-4deb-a387-\
e15462e78220"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"entAddsimpler", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        RowBox[{
         SqrtBox[
          RowBox[{"NS", " ", "\[Xi]"}]], "/", "2"}]}], "]"}]}], ")"}], " ", 
    "+", "  ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        RowBox[{
         SqrtBox[
          RowBox[{"NS", " ", "\[Xi]"}]], "/", "2"}]}], "]"}]}], ")"}], "-", 
    " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Log", "[", "NS", "]"}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.743718875186366*^9, 3.74371888452941*^9}, 
   3.743721871593487*^9, {3.7437219493517103`*^9, 
   3.7437220115094843`*^9}},ExpressionUUID->"f5927e41-23ef-4932-9571-\
d76f552123d6"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"Log", "[", "\[Xi]", "]"}]}]], "Output",
 CellChangeTimes->{3.743722012060285*^9, 
  3.743722105298428*^9},ExpressionUUID->"54c00c91-a68c-4381-9890-\
d748071c17f5"]
}, Open  ]]
},
WindowSize->{1114, 836},
WindowMargins->{{Automatic, 98}, {-15, Automatic}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 974, 26, 75, "Input", "ExpressionUUID" -> \
"77ce25b1-b2ec-4d48-9f72-ce0d0660bde1"],
Cell[1535, 48, 443, 14, 32, "Input", "ExpressionUUID" -> \
"db9ad32e-bf79-4593-b0a5-19c6d6490844"],
Cell[1981, 64, 459, 10, 54, "Input", "ExpressionUUID" -> \
"83117bdb-cbe7-4f13-a57b-461116ae012c"],
Cell[CellGroupData[{
Cell[2465, 78, 618, 19, 32, "Input", "ExpressionUUID" -> \
"f16c50a5-17ff-4581-af40-4af99dfa4570"],
Cell[3086, 99, 574, 18, 39, "Output", "ExpressionUUID" -> \
"531d6cdd-a288-43ac-81d1-0284d1ea3d8b"]
}, Open  ]],
Cell[3675, 120, 843, 27, 32, "Input", "ExpressionUUID" -> \
"1358589c-4b61-4fca-aab4-a92cf94f0305"],
Cell[CellGroupData[{
Cell[4543, 151, 261, 6, 32, "Input", "ExpressionUUID" -> \
"c23138c1-67d1-47c1-902a-c601ea4141d1"],
Cell[4807, 159, 448, 14, 32, "Output", "ExpressionUUID" -> \
"730547a0-06f7-40c3-8f36-1b3ab9101b5a"]
}, Open  ]],
Cell[5270, 176, 446, 10, 54, "Input", "ExpressionUUID" -> \
"cf1257ef-1008-4770-9e56-76d888c8b536"],
Cell[CellGroupData[{
Cell[5741, 190, 1395, 45, 54, "Input", "ExpressionUUID" -> \
"01c71225-c022-40cc-a0c2-d759f5f1c485"],
Cell[7139, 237, 670, 22, 39, "Output", "ExpressionUUID" -> \
"18a3901a-2a81-49b1-b378-9644612e7eb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7846, 264, 255, 6, 32, "Input", "ExpressionUUID" -> \
"f0522154-3652-4dd1-afdd-deb70841ecb9"],
Cell[8104, 272, 466, 14, 32, "Output", "ExpressionUUID" -> \
"49f6ef74-ab36-4557-a1ff-701b1778d787"]
}, Open  ]],
Cell[8585, 289, 398, 10, 54, "Input", "ExpressionUUID" -> \
"43b276b8-3ab1-48ae-bb11-117b59bd847a"],
Cell[CellGroupData[{
Cell[9008, 303, 1058, 31, 96, "Input", "ExpressionUUID" -> \
"5ef86c6c-2834-44f5-8906-8e185e374fb8"],
Cell[10069, 336, 280, 8, 39, "Output", "ExpressionUUID" -> \
"cbafd580-b507-4a68-ba40-4db5301b7a01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10386, 349, 739, 21, 96, "Input", "ExpressionUUID" -> \
"cf5b6ef7-e4ff-4ada-9759-a4f28d84edf3"],
Cell[11128, 372, 827, 26, 50, "Output", "ExpressionUUID" -> \
"c970767b-fc82-494d-95c0-c0c903884306"],
Cell[11958, 400, 1618, 48, 58, "Output", "ExpressionUUID" -> \
"cfa2eb5f-a6a7-4323-b811-1724cee94aa8"]
}, Open  ]],
Cell[13591, 451, 350, 8, 32, "Input", "ExpressionUUID" -> \
"456d0874-6fb2-4deb-a387-e15462e78220"],
Cell[CellGroupData[{
Cell[13966, 463, 852, 26, 40, "Input", "ExpressionUUID" -> \
"f5927e41-23ef-4932-9571-d76f552123d6"],
Cell[14821, 491, 208, 5, 32, "Output", "ExpressionUUID" -> \
"54c00c91-a68c-4381-9890-d748071c17f5"]
}, Open  ]]
}
]
*)


